The scaling potential of beam-splitter-based coherent beam combination

The impact of nonlinear refraction and residual absorption on the achievable peak and average power in beam-splitter-based coherent beam combination is analyzed theoretically. While the peak power remains limited only by the aperture size, a fundamental average power limit is given by the thermo-optical and thermo-mechanical properties of the beam splitter material and its coatings. Based on our analysis, 100 kW average power can be obtained with state-of-the-art optics at maintained high beam quality (M2 {\leq} 1.1) and at only 2% loss of combining efficiency. This result indicates that the power-scaling potential of today's beam-splitter-based coherent beam combination is far from being depleted. A potential scaling route to megawatt-level average power is discussed for optimized beam splitter geometry.

==> Submission - ArXiv/Supplement/Supplement_1.m <==
%{
This MATLAB script calculates the plots of Figure 3 in the manuscript.
It was compilied in MATLAB R2020b.

Also, it returns the combining efficiency values eta_s and eta_b for
surface and bulk absorption occuring in the combining element. 
%}

clear, clc, close all

%% Part I: Calculate the substrate-internal temperature distributions
%after Ref. [12]

%Input paramters of the laser and of the fused silica substrate
a   = 12.7e-3;          %[m] beam splitter radius
h   = 5e-3;             %[m] beam splitter thickness
P   = 110e-3;           %[W] absorbed power
w   = 1.7e-3;           %[m] beam waist
gB  = 1/h;              %[1/m] fake bulk absorption coefficient to achieve the absorption of 'P' within the length 'h'
K   = 1.38;             %[W/(m*K)] heat conductivity
ld  = 1.56e10;          %[J/m^3] first Lame coefficient
mu  = 3.13e10;          %[J/m^3] second Lame coefficient
nu  = 5.91e4;           %[J/(m^3*K)] stress temperature modulus
ap  = nu/(3*ld+2*mu);   %[1/K] coefficient of linear expansion 
n0  = 1.45;             %[1] refractive index     
dndT= .87e-5;           %[1/K] refractive index change with temperature 
HTC = 10;               %[W/(m^2*K)] convection heat transfer coefficient

rspp=1e3;                   %Sampling points in radial direction
zspp=250;                   %Sampling points in vertical direction
r=linspace(-a,a,rspp);      %Variable: Radius
z=linspace(-h/2,h/2,zspp);  %Variable: Height
[R,Z] = meshgrid(r,z);      %Meshgrid

Text  = 300;                        %[K] surrounding temperature
sigma = 5.67e-8;                    %[W/(m^2*K^4)] Stefan-Boltzmann constant
tau   = (4*sigma*Text^3+HTC)*a/K;   %[1] Reduced radiation constant

%Find the roots of Eq. 6 in Ref. [12]:
y       = @(x) x.*besselj(1,x)-tau*besselj(0,x);
ctm    = zeros(51,1);
ctm(1) = fzero(y,[0 .8*pi]);
for n = 2:length(ctm) %Search for the first 50 roots
    ceta_n = ctm(n-1)+pi/2*[1 3];   %Define search interval 
    [ctm(n)] = fzero(y,ceta_n);     %Search
end
m = numel(ctm);

%Decompose the Gaussian beam into a Dini Series with coefficients pm for a >> w
pm = P/(pi*a.^2) * ctm.^2./(ctm.^2+tau.^2)./besselj(0,ctm).^2.* ...
        exp(-.125*ctm.^2*w.^2/a.^2);

%Case 1: Temperature field induced by surface absorption
Am = pm*a/K .* (ctm-tau).*exp(-3*ctm*h/(2*a)) ./ ( (ctm+tau).^2 - (ctm-tau).^2.*exp(-2*ctm*h/a) );
Bm = pm*a/K .* (ctm+tau).*exp(-ctm*h/(2*a))   ./ ( (ctm+tau).^2 - (ctm-tau).^2.*exp(-2*ctm*h/a) );

Ts = zeros(m,zspp,rspp); %Temperature increase beyond Text
for k = 1:m 
   Ts(k,:,:) = ( Am(k).*exp(-ctm(k).*Z/a)+Bm(k).*exp(ctm(k).*Z/a) ).*besselj(0,ctm(k).*R/a) ;
   %Note: Sign flip to make light impinge from h=+a/2.
end
Ts = squeeze(sum(Ts,1)); 

figure(1), subplot(2,1,1), a1=imagesc(r*1e3,z*1e3,Ts); 
a1.Parent.YDir='normal'; axis equal, axis tight,
xlabel('Radial position / mm'), ylabel('Vertical position / mm')
title('Temperature gradient by surface absorption')
c=colorbar; c.Label.String = 'Temperature rise / K';

%Case 2: Temperature field induced by bulk absorption
Tb = zeros(m,zspp,rspp); %Temperature increase beyond Text
for k = 1:m
    Tb(k,:,:) = gB*a^2/K*pm(k)/ctm(k)^2*( 1 - 2*tau*cosh(ctm(k).*Z/a) ...
        ./((ctm(k)+tau).*exp(ctm(k)*h/(2*a))- ...
        (ctm(k)-tau).*exp(-ctm(k)*h/(2*a)))).*besselj(0,ctm(k).*R/a);
end
Tb = squeeze(sum(Tb,1));

subplot(2,1,2), a1=imagesc(r*1e3,z*1e3,Tb); a1.Parent.YDir='normal';
axis equal, axis tight, 
xlabel('Radial position / mm'), ylabel('Vertical position / mm')
title('Temperature gradient by bulk absorption')
c=colorbar; c.Label.String = 'Temperature rise / K';

%% Part II: Integrate temperature along the z-direction (propagation direction)

%Case 1: Surface heating
Tdz_s = zeros(m,rspp);
for k = 1:m
    Tdz_s(k,:) = pm(k)*a^2/K/ctm(k) .* ( ...
                (ctm(k)-tau).*( exp(-ctm(k).*h/(a)) -  exp(-2*ctm(k).*h/(a)) ) ...
                + (ctm(k)+tau).*(-exp(-ctm(k).*h/(a)) +1 ) ...
                )./( (ctm(k)+tau)^2 - (ctm(k)-tau)^2*exp(-2*ctm(k).*h/a) ) .*besselj(0,ctm(k).*r/a);
end
Tdz_s = squeeze(sum(Tdz_s,1)); %z-integrated temperature increase beyond Text
Tdz_s = Tdz_s-Tdz_s(end);

%Case 2: Bulk heating
%According to the Eq. below Eq. 3.1 in Ref. 2 and considering the symmetry.
Tdz_b = zeros(m,rspp);
for k = 1:m
    Tdz_b(k,:) = gB*a^2/K*pm(k)/ctm(k)^2*( h - 4*tau*a/ctm(k)*sinh(ctm(k).*h/(2*a))./((ctm(k)+tau).*exp(ctm(k)*h/(2*a))-(ctm(k)-tau).*exp(-ctm(k)*h/(2*a))) ).*besselj(0,ctm(k).*r/a);
end
Tdz_b = squeeze(sum(Tdz_b,1)); %Temperature rise above 300K

%% Part III: Calculate the radially dependent optical path length errors
% After Section 3.1 in Ref. [15]

lambda = 1e-6;%[m] laser center wavelength, ytterbium-doped laser

%Case 1: Surface absorption
%Surface deformation
S_s = nu/2/(ld+mu)*Tdz_s; 
S_s = S_s-S_s(end); %Normalize to zero at the substrate rim

%Optical path length errors in reflection and transmission
OPDr_s = -2*S_s; 
OPDt_s = (n0-1)*S_s + dndT*Tdz_s;
OPDt_s = OPDt_s-OPDt_s(end);
Phi_s  = 2*pi/lambda*(OPDt_s-OPDr_s);

figure(3), subplot(2,1,1), plot(r*1e3,OPDr_s*1e9,r*1e3,OPDt_s*1e9,r*1e3,(OPDt_s-OPDr_s)*1e9); 
axis tight, xlabel('Radial position / mm'), ylabel('OPD / nm')
grid on, legend('Reflection','Transmission','Difference')
title('Path length error by surface absorption')

%Case 2: Bulk absorption: 
%Surface deformation
S_b = nu/2/(ld+mu)*Tdz_b; 
S_b = S_b-S_b(end); %Normalize to zero at the substrate rim

%Optical path length errors in reflection and transmission
OPDr_b = -2*S_b; 
OPDt_b = (n0-1)*2*S_b + dndT*Tdz_b; 
OPDt_b = OPDt_b-OPDt_b(end);
Phi_b  = 2*pi/lambda*(OPDt_b-OPDr_b);

subplot(2,1,2), plot(r*1e3,OPDr_b*1e9,r*1e3,OPDt_b*1e9,r*1e3,(OPDt_b-OPDr_b)*1e9); axis tight,
xlabel('Radial position / mm'), ylabel('OPD / nm')
grid on, legend('Reflection','Transmission','Difference')
title('Path length error by buik absorption')

%% Part IV: Calculate combining efficiency in the perturbative limit

%Pick only values of r that are larger or equal to zero
dec = r>=0;
r   = r(dec);
Phi_s = Phi_s(dec);
Phi_b = Phi_b(dec);

%Weight function = beam intensity profile
f      = @(x) 4/w^2*exp(-2*x.^2/w^2);       %Gaussian beam normalized to weight=1.
weight = trapz( f(r).*r, 2 ) * (r(2)-r(1)); %Weight of ~1. The rest is numeric inaccurary.

%Power-weighted phase error variance, case surface absorption
Var_s  = trapz( Phi_s.^2.*f(r).*r ,2) * (r(2)-r(1))/weight - ( trapz( Phi_s.*f(r).*r ,2) * (r(2)-r(1)) / weight ).^2 ;

%Efficiency for 50:50 splitter
eta_s = 1-.25*Var_s;
disp(['The combining efficiency for surface absorption is ' num2str(100*eta_s,'%.4g') '%.'])

%Power-weighted phase error variance, case bulk absorption
Var_b  = trapz( Phi_b.^2.*f(r).*r ,2) * (r(2)-r(1))/weight - ( trapz( Phi_b.*f(r).*r ,2) * (r(2)-r(1)) / weight ).^2 ;

%Efficiency for 50:50 splitter
eta_b = 1-.25*Var_b;
disp(['The combining efficiency for bulk absorption is ' num2str(100*eta_b,'%.4g') '%.'])

==> Supplement/Supplement_1.m <==
%{
This MATLAB script calculates the plots of Figure 3 in the manuscript.
It was compilied in MATLAB R2020b.

Also, it returns the combining efficiency values eta_s and eta_b for
surface and bulk absorption occuring in the combining element. 
%}

clear, clc, close all

%% Part I: Calculate the substrate-internal temperature distributions
%after Ref. [12]

%Input paramters of the laser and of the fused silica substrate
a   = 12.7e-3;          %[m] beam splitter radius
h   = 5e-3;             %[m] beam splitter thickness
P   = 110e-3;           %[W] absorbed power
w   = 1.7e-3;           %[m] beam waist
gB  = 1/h;              %[1/m] fake bulk absorption coefficient to achieve the absorption of 'P' within the length 'h'
K   = 1.38;             %[W/(m*K)] heat conductivity
ld  = 1.56e10;          %[J/m^3] first Lame coefficient
mu  = 3.13e10;          %[J/m^3] second Lame coefficient
nu  = 5.91e4;           %[J/(m^3*K)] stress temperature modulus
ap  = nu/(3*ld+2*mu);   %[1/K] coefficient of linear expansion 
n0  = 1.45;             %[1] refractive index     
dndT= .87e-5;           %[1/K] refractive index change with temperature 
HTC = 10;               %[W/(m^2*K)] convection heat transfer coefficient

rspp=1e3;                   %Sampling points in radial direction
zspp=250;                   %Sampling points in vertical direction
r=linspace(-a,a,rspp);      %Variable: Radius
z=linspace(-h/2,h/2,zspp);  %Variable: Height
[R,Z] = meshgrid(r,z);      %Meshgrid

Text  = 300;                        %[K] surrounding temperature
sigma = 5.67e-8;                    %[W/(m^2*K^4)] Stefan-Boltzmann constant
tau   = (4*sigma*Text^3+HTC)*a/K;   %[1] Reduced radiation constant

%Find the roots of Eq. 6 in Ref. [12]:
y       = @(x) x.*besselj(1,x)-tau*besselj(0,x);
ctm    = zeros(51,1);
ctm(1) = fzero(y,[0 .8*pi]);
for n = 2:length(ctm) %Search for the first 50 roots
    ceta_n = ctm(n-1)+pi/2*[1 3];   %Define search interval 
    [ctm(n)] = fzero(y,ceta_n);     %Search
end
m = numel(ctm);

%Decompose the Gaussian beam into a Dini Series with coefficients pm for a >> w
pm = P/(pi*a.^2) * ctm.^2./(ctm.^2+tau.^2)./besselj(0,ctm).^2.* ...
        exp(-.125*ctm.^2*w.^2/a.^2);

%Case 1: Temperature field induced by surface absorption
Am = pm*a/K .* (ctm-tau).*exp(-3*ctm*h/(2*a)) ./ ( (ctm+tau).^2 - (ctm-tau).^2.*exp(-2*ctm*h/a) );
Bm = pm*a/K .* (ctm+tau).*exp(-ctm*h/(2*a))   ./ ( (ctm+tau).^2 - (ctm-tau).^2.*exp(-2*ctm*h/a) );

Ts = zeros(m,zspp,rspp); %Temperature increase beyond Text
for k = 1:m 
   Ts(k,:,:) = ( Am(k).*exp(-ctm(k).*Z/a)+Bm(k).*exp(ctm(k).*Z/a) ).*besselj(0,ctm(k).*R/a) ;
   %Note: Sign flip to make light impinge from h=+a/2.
end
Ts = squeeze(sum(Ts,1)); 

figure(1), subplot(2,1,1), a1=imagesc(r*1e3,z*1e3,Ts); 
a1.Parent.YDir='normal'; axis equal, axis tight,
xlabel('Radial position / mm'), ylabel('Vertical position / mm')
title('Temperature gradient by surface absorption')
c=colorbar; c.Label.String = 'Temperature rise / K';

%Case 2: Temperature field induced by bulk absorption
Tb = zeros(m,zspp,rspp); %Temperature increase beyond Text
for k = 1:m
    Tb(k,:,:) = gB*a^2/K*pm(k)/ctm(k)^2*( 1 - 2*tau*cosh(ctm(k).*Z/a) ...
        ./((ctm(k)+tau).*exp(ctm(k)*h/(2*a))- ...
        (ctm(k)-tau).*exp(-ctm(k)*h/(2*a)))).*besselj(0,ctm(k).*R/a);
end
Tb = squeeze(sum(Tb,1));

subplot(2,1,2), a1=imagesc(r*1e3,z*1e3,Tb); a1.Parent.YDir='normal';
axis equal, axis tight, 
xlabel('Radial position / mm'), ylabel('Vertical position / mm')
title('Temperature gradient by bulk absorption')
c=colorbar; c.Label.String = 'Temperature rise / K';

%% Part II: Integrate temperature along the z-direction (propagation direction)

%Case 1: Surface heating
Tdz_s = zeros(m,rspp);
for k = 1:m
    Tdz_s(k,:) = pm(k)*a^2/K/ctm(k) .* ( ...
                (ctm(k)-tau).*( exp(-ctm(k).*h/(a)) -  exp(-2*ctm(k).*h/(a)) ) ...
                + (ctm(k)+tau).*(-exp(-ctm(k).*h/(a)) +1 ) ...
                )./( (ctm(k)+tau)^2 - (ctm(k)-tau)^2*exp(-2*ctm(k).*h/a) ) .*besselj(0,ctm(k).*r/a);
end
Tdz_s = squeeze(sum(Tdz_s,1)); %z-integrated temperature increase beyond Text
Tdz_s = Tdz_s-Tdz_s(end);

%Case 2: Bulk heating
%According to the Eq. below Eq. 3.1 in Ref. 2 and considering the symmetry.
Tdz_b = zeros(m,rspp);
for k = 1:m
    Tdz_b(k,:) = gB*a^2/K*pm(k)/ctm(k)^2*( h - 4*tau*a/ctm(k)*sinh(ctm(k).*h/(2*a))./((ctm(k)+tau).*exp(ctm(k)*h/(2*a))-(ctm(k)-tau).*exp(-ctm(k)*h/(2*a))) ).*besselj(0,ctm(k).*r/a);
end
Tdz_b = squeeze(sum(Tdz_b,1)); %Temperature rise above 300K

%% Part III: Calculate the radially dependent optical path length errors
% After Section 3.1 in Ref. [15]

lambda = 1e-6;%[m] laser center wavelength, ytterbium-doped laser

%Case 1: Surface absorption
%Surface deformation
S_s = nu/2/(ld+mu)*Tdz_s; 
S_s = S_s-S_s(end); %Normalize to zero at the substrate rim

%Optical path length errors in reflection and transmission
OPDr_s = -2*S_s; 
OPDt_s = (n0-1)*S_s + dndT*Tdz_s;
OPDt_s = OPDt_s-OPDt_s(end);
Phi_s  = 2*pi/lambda*(OPDt_s-OPDr_s);

figure(3), subplot(2,1,1), plot(r*1e3,OPDr_s*1e9,r*1e3,OPDt_s*1e9,r*1e3,(OPDt_s-OPDr_s)*1e9); 
axis tight, xlabel('Radial position / mm'), ylabel('OPD / nm')
grid on, legend('Reflection','Transmission','Difference')
title('Path length error by surface absorption')

%Case 2: Bulk absorption: 
%Surface deformation
S_b = nu/2/(ld+mu)*Tdz_b; 
S_b = S_b-S_b(end); %Normalize to zero at the substrate rim

%Optical path length errors in reflection and transmission
OPDr_b = -2*S_b; 
OPDt_b = (n0-1)*2*S_b + dndT*Tdz_b; 
OPDt_b = OPDt_b-OPDt_b(end);
Phi_b  = 2*pi/lambda*(OPDt_b-OPDr_b);

subplot(2,1,2), plot(r*1e3,OPDr_b*1e9,r*1e3,OPDt_b*1e9,r*1e3,(OPDt_b-OPDr_b)*1e9); axis tight,
xlabel('Radial position / mm'), ylabel('OPD / nm')
grid on, legend('Reflection','Transmission','Difference')
title('Path length error by buik absorption')

%% Part IV: Calculate combining efficiency in the perturbative limit

%Pick only values of r that are larger or equal to zero
dec = r>=0;
r   = r(dec);
Phi_s = Phi_s(dec);
Phi_b = Phi_b(dec);

%Weight function = beam intensity profile
f      = @(x) 4/w^2*exp(-2*x.^2/w^2);       %Gaussian beam normalized to weight=1.
weight = trapz( f(r).*r, 2 ) * (r(2)-r(1)); %Weight of ~1. The rest is numeric inaccurary.

%Power-weighted phase error variance, case surface absorption
Var_s  = trapz( Phi_s.^2.*f(r).*r ,2) * (r(2)-r(1))/weight - ( trapz( Phi_s.*f(r).*r ,2) * (r(2)-r(1)) / weight ).^2 ;

%Efficiency for 50:50 splitter
eta_s = 1-.25*Var_s;
disp(['The combining efficiency for surface absorption is ' num2str(100*eta_s,'%.4g') '%.'])

%Power-weighted phase error variance, case bulk absorption
Var_b  = trapz( Phi_b.^2.*f(r).*r ,2) * (r(2)-r(1))/weight - ( trapz( Phi_b.*f(r).*r ,2) * (r(2)-r(1)) / weight ).^2 ;

%Efficiency for 50:50 splitter
eta_b = 1-.25*Var_b;
disp(['The combining efficiency for bulk absorption is ' num2str(100*eta_b,'%.4g') '%.'])
